Topologically induced metastability in periodic XY chain

Non-trivial topological behavior appears in many different contexts in statistical physics, perhaps the most known one being the Kosterlitz-Thouless phase transition in the two dimensional XY model. We study the behavior of a simpler, one dimensional, XY chain with periodic boundary and strong interactions; but rather than concentrating on the equilibrium measure we try to understand its dynamics. The equivalent of the Kosterlitz-Thouless transition in this one dimensional case happens when the interaction strength scales like the size of the system $N$, yet we show that a sharp transition for the dynamics occurs at the scale of $\log N$ -- when the interactions are weaker than a certain threshold topological phases could not be observed over long times, while for interactions that are stronger than that threshold topological phases become metastable, surviving for diverging time scales.

==> anc/simulation/README <==
topological_metastability.ipynb contains the Julia code of the simulation. It could be opened with Jupyter notebook using IJulia.
For readers that don't have the necessary software, the folder "snapshot" contains an html file with the code and the output.


==> anc/simulation/topological_metastability.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "   # Simulation of the process\n",
    "   We start by constructing the code that will be used in order to simulate the Itô process\n",
    "   $$\\text{d}X_{t}=-\\nabla H\\left(X\\right)+\\sigma\\text{d}B_{t},$$\n",
    "   for\n",
    "   $$H(x_{1},\\dots,x_{N})=-J\\sum\\cos(x_{i}-x_{i-1}).$$\n",
    "   \n",
    "   We will define it with three types of boundary – periodic, free, and the zero boundary condition."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "using Statistics\n",
    "\n",
    "@enum BoundaryCondition PeriodicBoundary FreeBoundary ZeroBoundary\n",
    "\n",
    "#=\n",
    "This function receives the position vector X and the coupling constant J,\n",
    "and puts in the vector force the drift term of the system.\n",
    "=#\n",
    "function F(X::Vector{Float64},J::Float64, force::Vector{Float64}, boundary::BoundaryCondition)\n",
    "    N=size(X)[1]\n",
    "    \n",
    "    for i in 2:N-1\n",
    "        force[i] = J*(sin(X[i-1]-X[i]) + sin(X[i+1]-X[i]))\n",
    "    end\n",
    "    if boundary == PeriodicBoundary\n",
    "        force[1] = J*(sin(X[N]-X[1]) + sin(X[2]-X[1]))\n",
    "        force[N] = J*(sin(X[N-1]-X[N]) + sin(X[1]-X[N]))\n",
    "    elseif boundary == FreeBoundary\n",
    "        force[1] = J* sin(X[2]-X[1])\n",
    "        force[N] = J*sin(X[N-1]-X[N])\n",
    "    elseif boundary ==ZeroBoundary\n",
    "        force[1] = J*(sin(X[2]-X[1])- sin(X[1]))\n",
    "        force[N] = J*(sin(X[N-1]-X[N])-sin(X[N]))\n",
    "    end\n",
    "    nothing\n",
    "end\n",
    "        \n",
    "#=\n",
    "Move the vector X a single time step dt, with the parameters J and sigma. \"force\" is used to store the force without allocating memory.\n",
    "=#\n",
    "function one_step(X::Vector{Float64},J::Float64,σ::Float64,dt::Float64,force::Vector{Float64}, boundary::BoundaryCondition)\n",
    "    N=size(X)[1]\n",
    "    noise = (rand(N) .- 0.5) .* (√12*σ*√dt)\n",
    "    F(X,J,force,boundary)\n",
    "    X .+= force .* dt .+ noise\n",
    "    nothing\n",
    "end\n",
    "    \n",
    "#=\n",
    "Run the Itô process starting from X0 for time T with time discretization dt and parameters σ,J\n",
    "=#\n",
    "function runprocess(X0::Vector{Float64},T::Float64,dt::Float64,σ::Float64,J::Float64, boundary::BoundaryCondition = PeriodicBoundary)\n",
    "    N=size(X0)[1]\n",
    "    X=X0\n",
    "    steps = Int(ceil(T/dt))\n",
    "    force = Array(X0)\n",
    "    process = zeros(steps,N)\n",
    "    for s in 1:steps\n",
    "        one_step(X,J,σ,dt,force,boundary)\n",
    "        process[s,:]=Array(X)\n",
    "    end\n",
    "    process\n",
    "end\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we define functions that will be used to compute observables we are interested in."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#=\n",
    "Calculate the winding number of a vector X.\n",
    "=#\n",
    "function windingnumber(X::Vector{Float64},boundary::BoundaryCondition = PeriodicBoundary)\n",
    "    N=size(X)[1]\n",
    "    phase = 0\n",
    "    for i in 2:N\n",
    "        phase += rem2pi(X[i]-X[i-1],RoundNearest)\n",
    "    end\n",
    "    if boundary == PeriodicBoundary\n",
    "        phase += rem2pi(X[1]-X[N],RoundNearest)\n",
    "    elseif boundary == ZeroBoundary\n",
    "        phase += rem2pi(X[1],RoundNearest)\n",
    "        phase += rem2pi(-X[N],RoundNearest)\n",
    "    end\n",
    "    phase/2π\n",
    "end\n",
    "    \n",
    "#=\n",
    "Calculate the total magnetization, given as a complex number.\n",
    "=#\n",
    "function total_magnetization(X::Vector{Float64})\n",
    "    complex_phase = exp.(X.*1im)\n",
    "    sum(complex_phase)\n",
    "end    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting\n",
    "We define functions that plot the configuration."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "using Plots\n",
    "using Printf\n",
    "#=\n",
    "Plots a state of the system X\n",
    "=#\n",
    "function plotconfiguration(X, title=\"XY configuration\")\n",
    "    N = size(X)[1]\n",
    "    pos=[]\n",
    "    vec=[]\n",
    "    for i in 1:N\n",
    "        pos = [pos...,(5*cos((i-1)/N * 2π),5*sin((i-1)/N * 2π))]\n",
    "        vec = [vec...,(cos(X[i]),sin(X[i]))]\n",
    "    end\n",
    "    quiver(pos, quiver=vec, xlim=(-6,6), ylim=(-6,6), yaxis=false, xaxis=false, size=(500,500),title = title)\n",
    "end\n",
    "\n",
    "#=\n",
    "Create an animation of the process together with the winding number\n",
    "=#\n",
    "function animateprocess(process,frames=1000)\n",
    "    steps = size(process)[1]\n",
    "    winding = [windingnumber(process[i,:]) for i in 1:steps]\n",
    "    jmp = round(Int,steps/frames)\n",
    "    @animate for i=1:jmp:steps\n",
    "        frametitle = @sprintf \"t = %.3f\" i*dt\n",
    "        arrows = plotconfiguration(process[i,:],frametitle )\n",
    "        windingnum = plot(winding[1:i],xlim=(0,steps), ylim=(-2,2), legend=false)\n",
    "        plot(arrows,windingnum, layout=grid(2,1,heights=[0.8,0.2]),size=(500,500))\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Example\n",
    "Here is an example showing how to use the functions defined above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 20\n",
    "dt = 0.0001\n",
    "T = 20.0\n",
    "J = 20.0\n",
    "σ = 3.0\n",
    "\n",
    "X0=[range(0,length = N, step = 2π/N)...]\n",
    "#plotconfiguration(X0, \"Initial configuration\")\n",
    "\n",
    "process = runprocess(X0,T,dt,σ,J,PeriodicBoundary)\n",
    "steps = size(process)[1]\n",
    "\n",
    "winding = [windingnumber(process[i,:]) for i in 1:steps]\n",
    "plot((1:steps)*dt, winding, ylim = (-2,2),legend=false)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "anim=animateprocess(process,100)\n",
    "gif(anim,fps=10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Exit time from the metastable state\n",
    "We will simulate the time it take to change winding number. We will compare its distribution to an exponential law, to see if there is indeed a loss of memory."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "function simulate_exit_time(N,dt,Tmax,J,σ,winding_number::Int,boundary::BoundaryCondition=PeriodicBoundary)\n",
    "    X = [range(0,length = N, step = (winding_number+0.01)*2π/N)...]  #step size 0 is not allowed, so we add a small bias to the initial configuration\n",
    "    force = Array(X)\n",
    "    \n",
    "    stepsmax = round(Int,Tmax/dt)\n",
    "    process = zeros(stepsmax,N)\n",
    "    \n",
    "    for s in 1:stepsmax\n",
    "        one_step(X,J,σ,dt,force,boundary)\n",
    "        if abs(round(Int,windingnumber(X))-winding_number) > 0.5\n",
    "            return s*dt\n",
    "        end\n",
    "    end\n",
    "    return Tmax+1\n",
    "end "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 20\n",
    "dt = 0.0001\n",
    "Tmax = 50.0\n",
    "J = 20.0\n",
    "σ = 3.0\n",
    "\n",
    "\n",
    "exit_times = [simulate_exit_time(N,dt,Tmax,J,σ,1) for i in 1:1000]\n",
    "println(\"rejection rate: \", round(mean(exit_times.>Tmax),digits=3))\n",
    "\n",
    "λ = 1/mean(exit_times)\n",
    "\n",
    "histogram(exit_times,bins=15,normed=true,legend=false)\n",
    "t = Array(0:0.1:maximum(exit_times))\n",
    "plot!(t,λ*exp.(-λ*t))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Correlations in the metastable phase\n",
    "When the winding number is $0$, we expect all rotors to align, so in particular the first rotor and the $N/2$-th rotor should be positively correlated. But in the metastable phase with winding number $1$, in the mimimum energy configuration the first and the $N/2$-th rotors point in opposite directions, so we expect negative correlation.\n",
    "\n",
    "We can use the following code in order to verify this behavior, and see that it is indeed topological, i.e., it appears when the boundary is periodic, but with free boundary conditions the correlation is always positive."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 20\n",
    "dt = 0.0001\n",
    "T = 10.0\n",
    "J = 40.0\n",
    "σ = 3.0\n",
    "\n",
    "function simulate_correlation(N,dt,T,J,σ,winding_number::Int,boundary::BoundaryCondition)\n",
    "    X0 = [range(0,length = N, step = (winding_number+0.01)*2π/N)...]  #step size 0 is not allowed, so we add a small bias to the initial configuration\n",
    "    process = runprocess(X0,T,dt,σ,J,boundary)\n",
    "    steps = size(process)[1]\n",
    "    \n",
    "    if boundary == PeriodicBoundary\n",
    "        winding = [round(Int,windingnumber(process[i,:])) for i in 1:steps]\n",
    "        if !all(winding .== winding_number)\n",
    "            #println(\"System left the metastable state!\")\n",
    "            return 2\n",
    "        end\n",
    "    end\n",
    "    \n",
    "    correlation = [cos(process[i,1]-process[i,round(Int,N/2)]) for i in 1:steps]\n",
    "    return mean(correlation[round(Int,steps/2):steps])\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "corr = [simulate_correlation(N,dt,T,J,σ,1,PeriodicBoundary) for i in range(1,100)]\n",
    "corr = filter(x -> x < 1, corr)\n",
    "println(\"The obsereved mean correlation is \", round(mean(corr),digits=3))\n",
    "#histogram(corr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "corr = [simulate_correlation(N,dt,T,J,σ,0,PeriodicBoundary) for i in range(1,100)]\n",
    "corr = filter(x -> x < 1, corr)\n",
    "println(\"The obsereved mean correlation is \", round(mean(corr),digits=3))\n",
    "#histogram(corr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "corr = [simulate_correlation(N,dt,T,J,σ,1,FreeBoundary) for i in range(1,100)]\n",
    "corr = filter(x -> x < 1, corr)\n",
    "println(\"The obsereved mean correlation is \", round(mean(corr),digits=3))\n",
    "#histogram(corr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "corr = [simulate_correlation(N,dt,T,J,σ,0,FreeBoundary) for i in range(1,100)]\n",
    "corr = filter(x -> x < 1, corr)\n",
    "println(\"The obsereved mean correlation is \", round(mean(corr),digits=3))\n",
    "#histogram(corr)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Response to external field\n",
    "We can also ask how the system responds to an external field $B$, i.e., adding to the Hamiltonian the term $-B\\sum e^{i x_i}.$\n",
    "\n",
    "When the winding number is $0$ the rotors are all aligned, and when adding a field $B$ they would all be aligned in the direction of the field. The phase with winding number $1$ is different – if we try to align one rotator with $B$, the rotator in the opposite location would tend to align in the opposite direction. This is the reason we expect a much smaller reaction to external field in this metastable phase.\n",
    "\n",
    "We will check what is the mean magnetization of the system for fixed $B$ in the different phases.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Redefine all functions with external field\n",
    "#=\n",
    "This function receives the position vector X, the coupling constant J, and the external field B,\n",
    "and puts in the vector force the drift term of the system.\n",
    "=#\n",
    "function F(X::Vector{Float64},J::Float64, force::Vector{Float64}, B::Float64, boundary::BoundaryCondition)\n",
    "    N=size(X)[1]\n",
    "    \n",
    "    for i in 2:N-1\n",
    "        force[i] = J*(sin(X[i-1]-X[i]) + sin(X[i+1]-X[i]))\n",
    "    end\n",
    "    if boundary == PeriodicBoundary\n",
    "        force[1] = J*(sin(X[N]-X[1]) + sin(X[2]-X[1]))\n",
    "        force[N] = J*(sin(X[N-1]-X[N]) + sin(X[1]-X[N]))\n",
    "    elseif boundary == FreeBoundary\n",
    "        force[1] = J* sin(X[2]-X[1])\n",
    "        force[N] = J*sin(X[N-1]-X[N])\n",
    "    elseif boundary ==ZeroBoundary\n",
    "        force[1] = J*(sin(X[2]-X[1])- sin(X[1]))\n",
    "        force[N] = J*(sin(X[N-1]-X[N])-sin(X[N]))\n",
    "    end\n",
    "    for i in 1:N\n",
    "        force[i] += -B*sin(X[i])\n",
    "    end\n",
    "    nothing\n",
    "end\n",
    "        \n",
    "#=\n",
    "Move the vector X a single time step dt, with the parameters J and sigma. \"force\" is used to store the force without allocating memory.\n",
    "=#\n",
    "function one_step(X::Vector{Float64},J::Float64,σ::Float64,dt::Float64, B::Float64, force::Vector{Float64}, boundary::BoundaryCondition)\n",
    "    N=size(X)[1]\n",
    "    noise = (rand(N) .- 0.5) .* (√12*σ*√dt)\n",
    "    F(X,J,force,B,boundary)\n",
    "    X .+= force .* dt .+ noise\n",
    "    nothing\n",
    "end\n",
    "    \n",
    "#=\n",
    "Run the Ito process starting from X0 for time T with time discretization dt and parameters sigma,J\n",
    "=#\n",
    "function runprocess(X0::Vector{Float64},T::Float64,dt::Float64,σ::Float64,J::Float64, B::Float64, boundary::BoundaryCondition)\n",
    "    N=size(X0)[1]\n",
    "    X=X0\n",
    "    steps = Int(ceil(T/dt))\n",
    "    force = Array(X0)\n",
    "    process = zeros(steps,N)\n",
    "    for s in 1:steps\n",
    "        one_step(X,J,σ,dt,B,force,boundary)\n",
    "        process[s,:]=Array(X)\n",
    "    end\n",
    "    process\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 20\n",
    "dt = 0.0001\n",
    "T = 50.0\n",
    "J = 40.0\n",
    "σ = 3.0\n",
    "B = 1.0\n",
    "\n",
    "function simulate_magnetization(N,dt,T,σ,J,winding_number::Int,B,boundary::BoundaryCondition)\n",
    "    X0 = [range(0,length = N, step = (winding_number+0.01)*2π/N)...]\n",
    "    process = runprocess(X0,T,dt,σ,J,B,boundary)\n",
    "    steps = size(process)[1]\n",
    "    \n",
    "    if boundary == PeriodicBoundary\n",
    "        winding = [round(Int,windingnumber(process[i,:])) for i in 1:steps]\n",
    "        if !all(winding .== winding_number)\n",
    "            #println(\"System left the metastable state!\")\n",
    "            return N+1\n",
    "        end\n",
    "    end\n",
    "    \n",
    "    magnetization = [total_magnetization(process[i,:]) for i in 1:steps]\n",
    "    return mean(magnetization[round(Int,steps/2):steps])\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "magnetization = [simulate_magnetization(N,dt,T,σ,J,1,B,PeriodicBoundary) for i in range(1,100)]\n",
    "magnetization = magnetization[real.(magnetization) .< N]\n",
    "println(abs(mean(magnetization)),\" exp(\",angle(mean(magnetization)),\" i)\")\n",
    "#histogram(real.(magnetization))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "magnetization = [simulate_magnetization(N,dt,T,σ,J,0,B,PeriodicBoundary) for i in range(1,100)]\n",
    "magnetization = magnetization[real.(magnetization) .< N]\n",
    "println(abs(mean(magnetization)),\" exp(\",angle(mean(magnetization)),\" i)\")\n",
    "#histogram(real.(magnetization))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "magnetization = [simulate_magnetization(N,dt,T,σ,J,1,B,FreeBoundary) for i in range(1,100)]\n",
    "magnetization = magnetization[real.(magnetization) .< N]\n",
    "println(abs(mean(magnetization)),\" exp(\",angle(mean(magnetization)),\" i)\")\n",
    "#histogram(real.(magnetization))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "magnetization = [simulate_magnetization(N,dt,T,σ,J,0,B,FreeBoundary) for i in range(1,100)]\n",
    "magnetization = magnetization[real.(magnetization) .< N]\n",
    "println(abs(mean(magnetization)),\" exp(\",angle(mean(magnetization)),\" i)\")\n",
    "#histogram(real.(magnetization))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.0.1",
   "language": "julia",
   "name": "julia-1.0"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.0.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

